Non-holonomic constraints inducing flutter insability in structures under conservative loadings

Non-conservative loads of the follower type are usually believed to be the source of dynamic instabilities such as flutter and divergence. It is shown that these instabilities (including Hopf bifurcation, flutter, divergence, and destabilizing effects connected to dissipation phenomena) can be obtained in structural systems loaded by conservative forces, as a consequence of the application of non-holonomic constraints. These constraints may be realized through a `perfect skate' (or a non-sliding wheel), or, more in general, through the slipless contact between two circular rigid cylinders, one of which is free of rotating about its axis. The motion of the structure produced by these dynamic instabilities may reach a limit cycle, a feature that can be exploited for soft robotics applications, especially for the realization of limbless locomotion.

==> Limit_critical_load.m <==
(* ::Package:: *)

(* Flutter load (Eq.(75)) for the non-holonomic double pendulum for all vanishing viscosities (r\[Rule]0). The direction of vanishing viscosity is specified by the three angles {\[Phi]1,\[Phi]2,\[Phi]3}\[Element][0,\[Pi]/2] *)
(* Reference: Cazzolli, A., Dal Corso, F., Bigoni, D. (2020). "Non-holonomic constraints inducing flutter instability in structures under conservative loadings"*)
(* Dimensionless Damping parameters: 
    ctL=r Cos[\[Phi]1] : translational damping of the non-holonomic constraint 
    crL=r Sin[\[Phi]1]Cos[\[Phi]2] : rotational damping of the non-holonomic constraint 
    ci=r Sin[\[Phi]1]Sin[\[Phi]2]Cos[\[Phi]3] : internal damping
    ce=r Sin[\[Phi]1]Sin[\[Phi]2]Sin[\[Phi]3] : external damping
*)
(* Dimensionless Input parameters: 
    d : dimensionless position of the masses along the rigid bars 
    k1 : dimensionless ratio between the stiffness of the first and second elastic springs
    ML : dimensionless mass of the non-holonomic constraint
    IrL : dimensionless rotational inertia of the non-holonomic constraint
*)

(* Definitions *)
Num1=1/2048 9 (72 (-1-2 d+2 d^2+24 IrL) (-2-d k1+d^2 k1+8 IrL (2+k1)) Cos[\[Phi]1]^2+1152 (1+2 d+d^2+6 ML) (1+d^2+d (1+k1)+2 (2+k1) ML) Cos[\[Phi]2]^2 Sin[\[Phi]1]^2+5760 d^3 Cos[\[Phi]3] Sin[2 \[Phi]1] Sin[\[Phi]2]+8064 IrL Cos[\[Phi]3] Sin[2 \[Phi]1] Sin[\[Phi]2]+576 d^2 k1 Cos[\[Phi]3] Sin[2 \[Phi]1] Sin[\[Phi]2]+8064 d IrL k1 Cos[\[Phi]3] Sin[2 \[Phi]1] Sin[\[Phi]2]+64512 IrL^2 k1 Cos[\[Phi]3] Sin[2 \[Phi]1] Sin[\[Phi]2]+6912 ML Cos[\[Phi]3] Sin[2 \[Phi]1] Sin[\[Phi]2]+576 k1 ML Cos[\[Phi]3] Sin[2 \[Phi]1] Sin[\[Phi]2]+6624 d^2 k1 ML Cos[\[Phi]3] Sin[2 \[Phi]1] Sin[\[Phi]2]+1152 d Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+3456 d^2 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+5760 d^3 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+3456 d^4 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+9216 IrL Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+36864 d IrL Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+46080 d^2 IrL Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+147456 IrL^2 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+1152 d k1 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+3456 d^2 k1 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+5760 d^3 k1 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+3456 d^4 k1 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+9216 IrL k1 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+36864 d IrL k1 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+46080 d^2 IrL k1 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+147456 IrL^2 k1 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+4608 ML Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+20736 d ML Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+25344 d^2 ML Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+165888 IrL ML Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+4608 k1 ML Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+20736 d k1 ML Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+25344 d^2 k1 ML Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+165888 IrL k1 ML Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+46080 ML^2 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+46080 k1 ML^2 Cos[\[Phi]3]^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2+576 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[2 \[Phi]2]+7488 d^2 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[2 \[Phi]2]+9216 d^3 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[2 \[Phi]2]+50688 d^2 IrL Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[2 \[Phi]2]+73728 ML^2 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[2 \[Phi]2]+60 d Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]-84 d^2 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]+96 d^3 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]+84 d^4 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]+9 d^2 k1 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]-54 d^3 k1 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]+78 d^4 k1 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]-528 d IrL k1 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]+5952 IrL^2 k1 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]-72 ML Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]+528 d^2 ML Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]-6 k1 ML Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]+768 ML^2 Sin[2 \[Phi]1] Sin[\[Phi]2] Sin[\[Phi]3]+912 d Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+2136 d^2 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+3216 d^3 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+4416 IrL Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+23616 d^2 IrL Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+76800 IrL^2 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+96 d k1 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+576 d^3 k1 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+504 d^4 k1 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+3840 d IrL k1 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+8256 d^2 IrL k1 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+33792 IrL^2 k1 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+3408 ML Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+84096 IrL ML Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+3168 d^2 k1 ML Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+24192 IrL k1 ML Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+25728 ML^2 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+5088 k1 ML^2 Cos[\[Phi]3] Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]+84 Sin[\[Phi]1]^2 Sin[2 \[Phi]2] Sin[\[Phi]3]-864 IrL Sin[\[Phi]1]^2 Sin[2 \[Phi]2] Sin[\[Phi]3]+60 d^2 k1 Sin[\[Phi]1]^2 Sin[2 \[Phi]2] Sin[\[Phi]3]+744 ML Sin[\[Phi]1]^2 Sin[2 \[Phi]2] Sin[\[Phi]3]+6720 IrL ML Sin[\[Phi]1]^2 Sin[2 \[Phi]2] Sin[\[Phi]3]+624 d^2 k1 ML Sin[\[Phi]1]^2 Sin[2 \[Phi]2] Sin[\[Phi]3]+5 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+11 d Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2-27 d^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+52 d^3 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+50 d^4 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2-312 IrL Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+328 d IrL Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+1032 d^2 IrL Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+5376 IrL^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+2 d k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+d^2 k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2-11 d^3 k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+25 d^4 k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2-24 IrL k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2-104 d IrL k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+424 d^2 IrL k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+1792 IrL^2 k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2-36 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+112 d ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+304 d^2 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+2720 IrL ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2-2 k1 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2-6 d k1 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+78 d^2 k1 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+640 IrL k1 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+416 ML^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+72 k1 ML^2 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[\[Phi]3]^2+6 Cos[\[Phi]1] Sin[\[Phi]1] (48 (-d^3 (-8+k1)+128 IrL^2 (1+k1)+d^4 (2+k1)-8 IrL (3+k1)+(1+8 ML) (3+2 k1 ML)+d^2 (9+3 k1+8 IrL (1+3 k1)+24 ML+2 k1 ML)+d (9+2 k1-8 IrL (1+3 k1)+14 k1 ML)) Cos[\[Phi]2]+Sin[\[Phi]2] (48 (2+832 IrL^2+9 d^3 k1+d^4 (22+7 k1)+48 IrL (20+7 k1) ML+320 ML^2+80 k1 ML^2+d^2 (29+8 IrL (33+14 k1)+168 ML)+d (13+216 IrL+2 k1+152 ML+34 k1 ML)) Cos[\[Phi]3]+(9+4416 IrL^2+68 d^2 k1 ML+64 k1 ML^2+d (4 k1+80 ML-4 k1 ML)+8 IrL (-50+12 d-5 k1+d^2 (88+57 k1)+200 ML+70 k1 ML)) Sin[\[Phi]3]))+24 Cos[\[Phi]2] (48 ML (5 d+8 ML) Sin[2 \[Phi]1]+Sin[\[Phi]1]^2 Sin[\[Phi]2] (48 (8 d^3 k1+256 IrL^2 (1+k1)+d^4 (8+5 k1)+2 d (3+k1+8 IrL (5+3 k1)+32 ML+16 k1 ML)+8 IrL (3+k1+42 ML+30 k1 ML)+2 ML (11+3 k1+34 k1 ML)+d^2 (64 ML+k1 (5+72 IrL+36 ML))) Cos[\[Phi]3]+(38 d^3+d^4 (14+13 k1)+d^2 (29+8 IrL (23+29 k1)+132 ML)+d (26-32 IrL (-3+k1)+4 k1+172 ML+32 k1 ML)+2 (512 IrL^2 (1+k1)+4 IrL k1 (-3+50 ML)+ML (k1+152 ML+42 k1 ML))) Sin[\[Phi]3]))+60 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]+936 d^4 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]+9216 d IrL Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]+84 d^2 k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]-96 IrL k1 Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]+5904 d ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]+6960 d^2 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]+72 k1 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]+960 d k1 ML Sin[\[Phi]1]^2 Sin[\[Phi]2]^2 Sin[2 \[Phi]3]);
Denom=1/4096 9 (24 Cos[\[Phi]1]+Sin[\[Phi]1] (48 Cos[\[Phi]2]+5 Sin[\[Phi]2] Sin[\[Phi]3])) (12 (-1+8 IrL) ((-1+d) d+8 IrL) Cos[\[Phi]1]+Sin[\[Phi]1] (48 (d+2 ML) (1+d+d^2+4 ML) Cos[\[Phi]2]+48 (d+d^2+8 IrL+4 ML) (1+d (2+3 d)+16 IrL+10 ML) Cos[\[Phi]3] Sin[\[Phi]2]+(4 d^3+5 d^4-2 ML+2 d (1+8 IrL+2 ML)+4 d^2 (-1+26 IrL+7 ML)+8 (IrL (-3+64 IrL)+30 IrL ML+4 ML^2)) Sin[\[Phi]2] Sin[\[Phi]3]));
NumSqRoot=\[Sqrt](1/134217728 81 (6 (1-2 d+2 d^2+8 IrL) Cos[\[Phi]1]+Sin[\[Phi]1] (24 (1+d^2+2 ML) Cos[\[Phi]2]+Sin[\[Phi]2] (24 (1+2 d+3 d^2+16 IrL+10 ML) Cos[\[Phi]3]+(1-3 d+5 d^2+32 IrL+4 ML) Sin[\[Phi]3])))^2 (27748+36624 d+64416 d^2+55584 d^3+27792 d^4-150976 IrL+151680 d IrL+151680 d^2 IrL+1210624 IrL^2+46160 d k1+45976 d^2 k1+74000 d^3 k1+18688 d^4 k1-74688 IrL k1+222720 d IrL k1+373696 d^2 IrL k1+1793536 IrL^2 k1+29968 d^2 k1^2+13776 d^3 k1^2+11556 d^4 k1^2+110208 d IrL k1^2+184896 d^2 IrL k1^2+739584 IrL^2 k1^2+146496 ML+222336 d ML+222336 d^2 ML+606720 IrL ML+73648 k1 ML+369248 d k1 ML+222752 d^2 k1 ML+1192832 IrL k1 ML+147424 d k1^2 ML+73776 d^2 k1^2 ML+590208 IrL k1^2 ML+444672 ML^2+592000 k1 ML^2+221200 k1^2 ML^2-4 (2329+4 d^3 (3474+4625 k1+1437 k1^2)+64 IrL^2 (121+2398 k1+1737 k1^2)+d^4 (6948+4672 k1+1737 k1^2)+36624 ML+18412 k1 ML+111168 ML^2+148000 k1 ML^2+55300 k1^2 ML^2+4 d (2289+1733 k1+24 IrL (395+964 k1+479 k1^2)+13896 ML+23078 k1 ML+9214 k1^2 ML)+16 IrL (2249+9480 ML+9222 k1^2 ML+k1 (1137+18638 ML))+2 d^2 (8052+8 IrL (2370+3535 k1+1737 k1^2)+27792 ML+k1^2 (3170+9222 ML)+k1 (8051+27844 ML))) Cos[2 \[Phi]1]+2 (-4583+d^4 (-2268+4672 k1+2313 k1^2)+64 IrL^2 (2425+4702 k1+2313 k1^2)+d^3 (-4536+68 k1+4596 k1^2)-37104 ML-18452 k1 ML-36288 ML^2+544 k1 ML^2+18436 k1^2 ML^2+4 d (-2319-2299 k1+24 IrL (395+772 k1+383 k1^2)-4536 ML-4570 k1 ML-2 k1^2 ML)+2 d^2 (8 IrL (2370+4687 k1+2313 k1^2)-12 (481+756 ML)+2 k1^2 (-575+4611 ML)+k1 (-2317+9412 ML))+16 IrL (-55+9480 ML+9222 k1^2 ML+k1 (-15+18638 ML))) Cos[2 \[Phi]1-2 \[Phi]2]+18332 Cos[2 \[Phi]2]+37104 d Cos[2 \[Phi]2]+46176 d^2 Cos[2 \[Phi]2]+18144 d^3 Cos[2 \[Phi]2]+9072 d^4 Cos[2 \[Phi]2]+3520 IrL Cos[2 \[Phi]2]-151680 d IrL Cos[2 \[Phi]2]-151680 d^2 IrL Cos[2 \[Phi]2]-620800 IrL^2 Cos[2 \[Phi]2]+36784 d k1 Cos[2 \[Phi]2]+18536 d^2 k1 Cos[2 \[Phi]2]-272 d^3 k1 Cos[2 \[Phi]2]-18688 d^4 k1 Cos[2 \[Phi]2]+960 IrL k1 Cos[2 \[Phi]2]-296448 d IrL k1 Cos[2 \[Phi]2]-299968 d^2 IrL k1 Cos[2 \[Phi]2]-1203712 IrL^2 k1 Cos[2 \[Phi]2]+9200 d^2 k1^2 Cos[2 \[Phi]2]-18384 d^3 k1^2 Cos[2 \[Phi]2]-9252 d^4 k1^2 Cos[2 \[Phi]2]-147072 d IrL k1^2 Cos[2 \[Phi]2]-148032 d^2 IrL k1^2 Cos[2 \[Phi]2]-592128 IrL^2 k1^2 Cos[2 \[Phi]2]+148416 ML Cos[2 \[Phi]2]+72576 d ML Cos[2 \[Phi]2]+72576 d^2 ML Cos[2 \[Phi]2]-606720 IrL ML Cos[2 \[Phi]2]+73808 k1 ML Cos[2 \[Phi]2]+73120 d k1 ML Cos[2 \[Phi]2]-75296 d^2 k1 ML Cos[2 \[Phi]2]-1192832 IrL k1 ML Cos[2 \[Phi]2]+32 d k1^2 ML Cos[2 \[Phi]2]-73776 d^2 k1^2 ML Cos[2 \[Phi]2]-590208 IrL k1^2 ML Cos[2 \[Phi]2]+145152 ML^2 Cos[2 \[Phi]2]-2176 k1 ML^2 Cos[2 \[Phi]2]-73744 k1^2 ML^2 Cos[2 \[Phi]2]-9166 Cos[2 (\[Phi]1+\[Phi]2)]-18552 d Cos[2 (\[Phi]1+\[Phi]2)]-23088 d^2 Cos[2 (\[Phi]1+\[Phi]2)]-9072 d^3 Cos[2 (\[Phi]1+\[Phi]2)]-4536 d^4 Cos[2 (\[Phi]1+\[Phi]2)]-1760 IrL Cos[2 (\[Phi]1+\[Phi]2)]+75840 d IrL Cos[2 (\[Phi]1+\[Phi]2)]+75840 d^2 IrL Cos[2 (\[Phi]1+\[Phi]2)]+310400 IrL^2 Cos[2 (\[Phi]1+\[Phi]2)]-18392 d k1 Cos[2 (\[Phi]1+\[Phi]2)]-9268 d^2 k1 Cos[2 (\[Phi]1+\[Phi]2)]+136 d^3 k1 Cos[2 (\[Phi]1+\[Phi]2)]+9344 d^4 k1 Cos[2 (\[Phi]1+\[Phi]2)]-480 IrL k1 Cos[2 (\[Phi]1+\[Phi]2)]+148224 d IrL k1 Cos[2 (\[Phi]1+\[Phi]2)]+149984 d^2 IrL k1 Cos[2 (\[Phi]1+\[Phi]2)]+601856 IrL^2 k1 Cos[2 (\[Phi]1+\[Phi]2)]-4600 d^2 k1^2 Cos[2 (\[Phi]1+\[Phi]2)]+9192 d^3 k1^2 Cos[2 (\[Phi]1+\[Phi]2)]+4626 d^4 k1^2 Cos[2 (\[Phi]1+\[Phi]2)]+73536 d IrL k1^2 Cos[2 (\[Phi]1+\[Phi]2)]+74016 d^2 IrL k1^2 Cos[2 (\[Phi]1+\[Phi]2)]+296064 IrL^2 k1^2 Cos[2 (\[Phi]1+\[Phi]2)]-74208 ML Cos[2 (\[Phi]1+\[Phi]2)]-36288 d ML Cos[2 (\[Phi]1+\[Phi]2)]-36288 d^2 ML Cos[2 (\[Phi]1+\[Phi]2)]+303360 IrL ML Cos[2 (\[Phi]1+\[Phi]2)]-36904 k1 ML Cos[2 (\[Phi]1+\[Phi]2)]-36560 d k1 ML Cos[2 (\[Phi]1+\[Phi]2)]+37648 d^2 k1 ML Cos[2 (\[Phi]1+\[Phi]2)]+596416 IrL k1 ML Cos[2 (\[Phi]1+\[Phi]2)]-16 d k1^2 ML Cos[2 (\[Phi]1+\[Phi]2)]+36888 d^2 k1^2 ML Cos[2 (\[Phi]1+\[Phi]2)]+295104 IrL k1^2 ML Cos[2 (\[Phi]1+\[Phi]2)]-72576 ML^2 Cos[2 (\[Phi]1+\[Phi]2)]+1088 k1 ML^2 Cos[2 (\[Phi]1+\[Phi]2)]+36872 k1^2 ML^2 Cos[2 (\[Phi]1+\[Phi]2)]+50 Cos[2 \[Phi]1-2 \[Phi]3]-120 d Cos[2 \[Phi]1-2 \[Phi]3]-4656 d^2 Cos[2 \[Phi]1-2 \[Phi]3]-9072 d^3 Cos[2 \[Phi]1-2 \[Phi]3]-4536 d^4 Cos[2 \[Phi]1-2 \[Phi]3]-1760 IrL Cos[2 \[Phi]1-2 \[Phi]3]-71616 d IrL Cos[2 \[Phi]1-2 \[Phi]3]-71616 d^2 IrL Cos[2 \[Phi]1-2 \[Phi]3]-279424 IrL^2 Cos[2 \[Phi]1-2 \[Phi]3]+40 d k1 Cos[2 \[Phi]1-2 \[Phi]3]-9268 d^2 k1 Cos[2 \[Phi]1-2 \[Phi]3]-18296 d^3 k1 Cos[2 \[Phi]1-2 \[Phi]3]-9088 d^4 k1 Cos[2 \[Phi]1-2 \[Phi]3]-480 IrL k1 Cos[2 \[Phi]1-2 \[Phi]3]-146688 d IrL k1 Cos[2 \[Phi]1-2 \[Phi]3]-144928 d^2 IrL k1 Cos[2 \[Phi]1-2 \[Phi]3]-577792 IrL^2 k1 Cos[2 \[Phi]1-2 \[Phi]3]-4600 d^2 k1^2 Cos[2 \[Phi]1-2 \[Phi]3]-9240 d^3 k1^2 Cos[2 \[Phi]1-2 \[Phi]3]-4590 d^4 k1^2 Cos[2 \[Phi]1-2 \[Phi]3]-73920 d IrL k1^2 Cos[2 \[Phi]1-2 \[Phi]3]-73440 d^2 IrL k1^2 Cos[2 \[Phi]1-2 \[Phi]3]-293760 IrL^2 k1^2 Cos[2 \[Phi]1-2 \[Phi]3]-480 ML Cos[2 \[Phi]1-2 \[Phi]3]-36288 d ML Cos[2 \[Phi]1-2 \[Phi]3]-36288 d^2 ML Cos[2 \[Phi]1-2 \[Phi]3]-286464 IrL ML Cos[2 \[Phi]1-2 \[Phi]3]-40 k1 ML Cos[2 \[Phi]1-2 \[Phi]3]-73424 d k1 ML Cos[2 \[Phi]1-2 \[Phi]3]-72944 d^2 k1 ML Cos[2 \[Phi]1-2 \[Phi]3]-583232 IrL k1 ML Cos[2 \[Phi]1-2 \[Phi]3]-36880 d k1^2 ML Cos[2 \[Phi]1-2 \[Phi]3]-36840 d^2 k1^2 ML Cos[2 \[Phi]1-2 \[Phi]3]-294720 IrL k1^2 ML Cos[2 \[Phi]1-2 \[Phi]3]-72576 ML^2 Cos[2 \[Phi]1-2 \[Phi]3]-146368 k1 ML^2 Cos[2 \[Phi]1-2 \[Phi]3]-73720 k1^2 ML^2 Cos[2 \[Phi]1-2 \[Phi]3]-25 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+60 d Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+2328 d^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+4536 d^3 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+2268 d^4 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+880 IrL Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+35808 d IrL Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+35808 d^2 IrL Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+139712 IrL^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-20 d k1 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+4634 d^2 k1 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+9148 d^3 k1 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+4544 d^4 k1 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+240 IrL k1 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+73344 d IrL k1 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+72464 d^2 IrL k1 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+288896 IrL^2 k1 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+2300 d^2 k1^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+4620 d^3 k1^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+2295 d^4 k1^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+36960 d IrL k1^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+36720 d^2 IrL k1^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+146880 IrL^2 k1^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+240 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+18144 d ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+18144 d^2 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+143232 IrL ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+20 k1 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+36712 d k1 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+36472 d^2 k1 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+291616 IrL k1 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+18440 d k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+18420 d^2 k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+147360 IrL k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+36288 ML^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+73184 k1 ML^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+36860 k1^2 ML^2 Cos[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+50 Cos[2 \[Phi]2-2 \[Phi]3]-120 d Cos[2 \[Phi]2-2 \[Phi]3]-4656 d^2 Cos[2 \[Phi]2-2 \[Phi]3]-9072 d^3 Cos[2 \[Phi]2-2 \[Phi]3]-4536 d^4 Cos[2 \[Phi]2-2 \[Phi]3]-1760 IrL Cos[2 \[Phi]2-2 \[Phi]3]-71616 d IrL Cos[2 \[Phi]2-2 \[Phi]3]-71616 d^2 IrL Cos[2 \[Phi]2-2 \[Phi]3]-279424 IrL^2 Cos[2 \[Phi]2-2 \[Phi]3]+40 d k1 Cos[2 \[Phi]2-2 \[Phi]3]-9268 d^2 k1 Cos[2 \[Phi]2-2 \[Phi]3]-18296 d^3 k1 Cos[2 \[Phi]2-2 \[Phi]3]-9088 d^4 k1 Cos[2 \[Phi]2-2 \[Phi]3]-480 IrL k1 Cos[2 \[Phi]2-2 \[Phi]3]-146688 d IrL k1 Cos[2 \[Phi]2-2 \[Phi]3]-144928 d^2 IrL k1 Cos[2 \[Phi]2-2 \[Phi]3]-577792 IrL^2 k1 Cos[2 \[Phi]2-2 \[Phi]3]-4600 d^2 k1^2 Cos[2 \[Phi]2-2 \[Phi]3]-9240 d^3 k1^2 Cos[2 \[Phi]2-2 \[Phi]3]-4590 d^4 k1^2 Cos[2 \[Phi]2-2 \[Phi]3]-73920 d IrL k1^2 Cos[2 \[Phi]2-2 \[Phi]3]-73440 d^2 IrL k1^2 Cos[2 \[Phi]2-2 \[Phi]3]-293760 IrL^2 k1^2 Cos[2 \[Phi]2-2 \[Phi]3]-480 ML Cos[2 \[Phi]2-2 \[Phi]3]-36288 d ML Cos[2 \[Phi]2-2 \[Phi]3]-36288 d^2 ML Cos[2 \[Phi]2-2 \[Phi]3]-286464 IrL ML Cos[2 \[Phi]2-2 \[Phi]3]-40 k1 ML Cos[2 \[Phi]2-2 \[Phi]3]-73424 d k1 ML Cos[2 \[Phi]2-2 \[Phi]3]-72944 d^2 k1 ML Cos[2 \[Phi]2-2 \[Phi]3]-583232 IrL k1 ML Cos[2 \[Phi]2-2 \[Phi]3]-36880 d k1^2 ML Cos[2 \[Phi]2-2 \[Phi]3]-36840 d^2 k1^2 ML Cos[2 \[Phi]2-2 \[Phi]3]-294720 IrL k1^2 ML Cos[2 \[Phi]2-2 \[Phi]3]-72576 ML^2 Cos[2 \[Phi]2-2 \[Phi]3]-146368 k1 ML^2 Cos[2 \[Phi]2-2 \[Phi]3]-73720 k1^2 ML^2 Cos[2 \[Phi]2-2 \[Phi]3]+960 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-192 d Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-1344 d^2 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-2304 d^3 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-1152 d^4 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-16896 IrL Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-16896 d IrL Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-16896 d^2 IrL Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+1344 d k1 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+1728 d^2 k1 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+4800 d^3 k1 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+2496 d^4 k1 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-4608 IrL k1 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+27648 d IrL k1 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+44544 d^2 IrL k1 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+196608 IrL^2 k1 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+384 d^2 k1^2 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-576 d^3 k1^2 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-4608 d IrL k1^2 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-768 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-9216 d ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-9216 d^2 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-67584 IrL ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+1536 k1 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+18816 d k1 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+19584 d^2 k1 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+144384 IrL k1 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+384 d k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-1152 d^2 k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-9216 IrL k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-18432 ML^2 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+38400 k1 ML^2 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-768 k1^2 ML^2 Cos[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-9216 d Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-9216 d^2 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-73728 IrL Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+73728 d IrL Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+73728 d^2 IrL Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+589824 IrL^2 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+9216 d k1 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+50688 d^2 k1 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+92160 d^3 k1 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+50688 d^4 k1 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+73728 IrL k1 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+663552 d IrL k1 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+737280 d^2 IrL k1 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+2654208 IrL^2 k1 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+4608 d^2 k1^2 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-4608 d^4 k1^2 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-73728 d^2 IrL k1^2 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-294912 IrL^2 k1^2 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-36864 ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+294912 IrL ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+36864 k1 ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+350208 d k1 ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+387072 d^2 k1 ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+2801664 IrL k1 ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+18432 d k1^2 ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-18432 d^2 k1^2 ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-147456 IrL k1^2 ML Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]+737280 k1 ML^2 Cos[2 \[Phi]1-\[Phi]2-\[Phi]3]-25 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+60 d Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+2328 d^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+4536 d^3 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+2268 d^4 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+880 IrL Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+35808 d IrL Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+35808 d^2 IrL Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+139712 IrL^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-20 d k1 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+4634 d^2 k1 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+9148 d^3 k1 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+4544 d^4 k1 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+240 IrL k1 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+73344 d IrL k1 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+72464 d^2 IrL k1 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+288896 IrL^2 k1 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+2300 d^2 k1^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+4620 d^3 k1^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+2295 d^4 k1^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+36960 d IrL k1^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+36720 d^2 IrL k1^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+146880 IrL^2 k1^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+240 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+18144 d ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+18144 d^2 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+143232 IrL ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+20 k1 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+36712 d k1 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+36472 d^2 k1 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+291616 IrL k1 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+18440 d k1^2 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+18420 d^2 k1^2 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+147360 IrL k1^2 ML Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+36288 ML^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+73184 k1 ML^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+36860 k1^2 ML^2 Cos[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+9216 d Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+9216 d^2 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+73728 IrL Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-73728 d IrL Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-73728 d^2 IrL Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-589824 IrL^2 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-9216 d k1 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-50688 d^2 k1 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-92160 d^3 k1 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-50688 d^4 k1 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-73728 IrL k1 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-663552 d IrL k1 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-737280 d^2 IrL k1 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-2654208 IrL^2 k1 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-4608 d^2 k1^2 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+4608 d^4 k1^2 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+73728 d^2 IrL k1^2 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+294912 IrL^2 k1^2 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+36864 ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-294912 IrL ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-36864 k1 ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-350208 d k1 ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-387072 d^2 k1 ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-2801664 IrL k1 ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-18432 d k1^2 ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+18432 d^2 k1^2 ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+147456 IrL k1^2 ML Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]-737280 k1 ML^2 Cos[2 \[Phi]1+\[Phi]2-\[Phi]3]+1920 Cos[2 \[Phi]2-\[Phi]3]-384 d Cos[2 \[Phi]2-\[Phi]3]-2688 d^2 Cos[2 \[Phi]2-\[Phi]3]-4608 d^3 Cos[2 \[Phi]2-\[Phi]3]-2304 d^4 Cos[2 \[Phi]2-\[Phi]3]-33792 IrL Cos[2 \[Phi]2-\[Phi]3]-33792 d IrL Cos[2 \[Phi]2-\[Phi]3]-33792 d^2 IrL Cos[2 \[Phi]2-\[Phi]3]+2688 d k1 Cos[2 \[Phi]2-\[Phi]3]+3456 d^2 k1 Cos[2 \[Phi]2-\[Phi]3]+9600 d^3 k1 Cos[2 \[Phi]2-\[Phi]3]+4992 d^4 k1 Cos[2 \[Phi]2-\[Phi]3]-9216 IrL k1 Cos[2 \[Phi]2-\[Phi]3]+55296 d IrL k1 Cos[2 \[Phi]2-\[Phi]3]+89088 d^2 IrL k1 Cos[2 \[Phi]2-\[Phi]3]+393216 IrL^2 k1 Cos[2 \[Phi]2-\[Phi]3]+768 d^2 k1^2 Cos[2 \[Phi]2-\[Phi]3]-1152 d^3 k1^2 Cos[2 \[Phi]2-\[Phi]3]-9216 d IrL k1^2 Cos[2 \[Phi]2-\[Phi]3]-1536 ML Cos[2 \[Phi]2-\[Phi]3]-18432 d ML Cos[2 \[Phi]2-\[Phi]3]-18432 d^2 ML Cos[2 \[Phi]2-\[Phi]3]-135168 IrL ML Cos[2 \[Phi]2-\[Phi]3]+3072 k1 ML Cos[2 \[Phi]2-\[Phi]3]+37632 d k1 ML Cos[2 \[Phi]2-\[Phi]3]+39168 d^2 k1 ML Cos[2 \[Phi]2-\[Phi]3]+288768 IrL k1 ML Cos[2 \[Phi]2-\[Phi]3]+768 d k1^2 ML Cos[2 \[Phi]2-\[Phi]3]-2304 d^2 k1^2 ML Cos[2 \[Phi]2-\[Phi]3]-18432 IrL k1^2 ML Cos[2 \[Phi]2-\[Phi]3]-36864 ML^2 Cos[2 \[Phi]2-\[Phi]3]+76800 k1 ML^2 Cos[2 \[Phi]2-\[Phi]3]-1536 k1^2 ML^2 Cos[2 \[Phi]2-\[Phi]3]-960 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+192 d Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+1344 d^2 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+2304 d^3 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+1152 d^4 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+16896 IrL Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+16896 d IrL Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+16896 d^2 IrL Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-1344 d k1 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-1728 d^2 k1 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-4800 d^3 k1 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-2496 d^4 k1 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+4608 IrL k1 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-27648 d IrL k1 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-44544 d^2 IrL k1 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-196608 IrL^2 k1 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-384 d^2 k1^2 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+576 d^3 k1^2 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+4608 d IrL k1^2 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+768 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+9216 d ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+9216 d^2 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+67584 IrL ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-1536 k1 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-18816 d k1 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-19584 d^2 k1 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-144384 IrL k1 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-384 d k1^2 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+1152 d^2 k1^2 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+9216 IrL k1^2 ML Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+18432 ML^2 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-38400 k1 ML^2 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+768 k1^2 ML^2 Cos[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-100 Cos[2 \[Phi]3]+240 d Cos[2 \[Phi]3]+9312 d^2 Cos[2 \[Phi]3]+18144 d^3 Cos[2 \[Phi]3]+9072 d^4 Cos[2 \[Phi]3]+3520 IrL Cos[2 \[Phi]3]+143232 d IrL Cos[2 \[Phi]3]+143232 d^2 IrL Cos[2 \[Phi]3]+558848 IrL^2 Cos[2 \[Phi]3]-80 d k1 Cos[2 \[Phi]3]+18536 d^2 k1 Cos[2 \[Phi]3]+36592 d^3 k1 Cos[2 \[Phi]3]+18176 d^4 k1 Cos[2 \[Phi]3]+960 IrL k1 Cos[2 \[Phi]3]+293376 d IrL k1 Cos[2 \[Phi]3]+289856 d^2 IrL k1 Cos[2 \[Phi]3]+1155584 IrL^2 k1 Cos[2 \[Phi]3]+9200 d^2 k1^2 Cos[2 \[Phi]3]+18480 d^3 k1^2 Cos[2 \[Phi]3]+9180 d^4 k1^2 Cos[2 \[Phi]3]+147840 d IrL k1^2 Cos[2 \[Phi]3]+146880 d^2 IrL k1^2 Cos[2 \[Phi]3]+587520 IrL^2 k1^2 Cos[2 \[Phi]3]+960 ML Cos[2 \[Phi]3]+72576 d ML Cos[2 \[Phi]3]+72576 d^2 ML Cos[2 \[Phi]3]+572928 IrL ML Cos[2 \[Phi]3]+80 k1 ML Cos[2 \[Phi]3]+146848 d k1 ML Cos[2 \[Phi]3]+145888 d^2 k1 ML Cos[2 \[Phi]3]+1166464 IrL k1 ML Cos[2 \[Phi]3]+73760 d k1^2 ML Cos[2 \[Phi]3]+73680 d^2 k1^2 ML Cos[2 \[Phi]3]+589440 IrL k1^2 ML Cos[2 \[Phi]3]+145152 ML^2 Cos[2 \[Phi]3]+292736 k1 ML^2 Cos[2 \[Phi]3]+147440 k1^2 ML^2 Cos[2 \[Phi]3]+50 Cos[2 (\[Phi]1+\[Phi]3)]-120 d Cos[2 (\[Phi]1+\[Phi]3)]-4656 d^2 Cos[2 (\[Phi]1+\[Phi]3)]-9072 d^3 Cos[2 (\[Phi]1+\[Phi]3)]-4536 d^4 Cos[2 (\[Phi]1+\[Phi]3)]-1760 IrL Cos[2 (\[Phi]1+\[Phi]3)]-71616 d IrL Cos[2 (\[Phi]1+\[Phi]3)]-71616 d^2 IrL Cos[2 (\[Phi]1+\[Phi]3)]-279424 IrL^2 Cos[2 (\[Phi]1+\[Phi]3)]+40 d k1 Cos[2 (\[Phi]1+\[Phi]3)]-9268 d^2 k1 Cos[2 (\[Phi]1+\[Phi]3)]-18296 d^3 k1 Cos[2 (\[Phi]1+\[Phi]3)]-9088 d^4 k1 Cos[2 (\[Phi]1+\[Phi]3)]-480 IrL k1 Cos[2 (\[Phi]1+\[Phi]3)]-146688 d IrL k1 Cos[2 (\[Phi]1+\[Phi]3)]-144928 d^2 IrL k1 Cos[2 (\[Phi]1+\[Phi]3)]-577792 IrL^2 k1 Cos[2 (\[Phi]1+\[Phi]3)]-4600 d^2 k1^2 Cos[2 (\[Phi]1+\[Phi]3)]-9240 d^3 k1^2 Cos[2 (\[Phi]1+\[Phi]3)]-4590 d^4 k1^2 Cos[2 (\[Phi]1+\[Phi]3)]-73920 d IrL k1^2 Cos[2 (\[Phi]1+\[Phi]3)]-73440 d^2 IrL k1^2 Cos[2 (\[Phi]1+\[Phi]3)]-293760 IrL^2 k1^2 Cos[2 (\[Phi]1+\[Phi]3)]-480 ML Cos[2 (\[Phi]1+\[Phi]3)]-36288 d ML Cos[2 (\[Phi]1+\[Phi]3)]-36288 d^2 ML Cos[2 (\[Phi]1+\[Phi]3)]-286464 IrL ML Cos[2 (\[Phi]1+\[Phi]3)]-40 k1 ML Cos[2 (\[Phi]1+\[Phi]3)]-73424 d k1 ML Cos[2 (\[Phi]1+\[Phi]3)]-72944 d^2 k1 ML Cos[2 (\[Phi]1+\[Phi]3)]-583232 IrL k1 ML Cos[2 (\[Phi]1+\[Phi]3)]-36880 d k1^2 ML Cos[2 (\[Phi]1+\[Phi]3)]-36840 d^2 k1^2 ML Cos[2 (\[Phi]1+\[Phi]3)]-294720 IrL k1^2 ML Cos[2 (\[Phi]1+\[Phi]3)]-72576 ML^2 Cos[2 (\[Phi]1+\[Phi]3)]-146368 k1 ML^2 Cos[2 (\[Phi]1+\[Phi]3)]-73720 k1^2 ML^2 Cos[2 (\[Phi]1+\[Phi]3)]-960 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+192 d Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+1344 d^2 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+2304 d^3 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+1152 d^4 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+16896 IrL Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+16896 d IrL Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+16896 d^2 IrL Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-1344 d k1 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-1728 d^2 k1 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-4800 d^3 k1 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-2496 d^4 k1 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+4608 IrL k1 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-27648 d IrL k1 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-44544 d^2 IrL k1 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-196608 IrL^2 k1 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-384 d^2 k1^2 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+576 d^3 k1^2 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+4608 d IrL k1^2 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+768 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+9216 d ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+9216 d^2 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+67584 IrL ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-1536 k1 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-18816 d k1 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-19584 d^2 k1 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-144384 IrL k1 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-384 d k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+1152 d^2 k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+9216 IrL k1^2 ML Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+18432 ML^2 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-38400 k1 ML^2 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+768 k1^2 ML^2 Cos[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-25 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+60 d Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+2328 d^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+4536 d^3 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+2268 d^4 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+880 IrL Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+35808 d IrL Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+35808 d^2 IrL Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+139712 IrL^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-20 d k1 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+4634 d^2 k1 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+9148 d^3 k1 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+4544 d^4 k1 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+240 IrL k1 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+73344 d IrL k1 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+72464 d^2 IrL k1 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+288896 IrL^2 k1 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+2300 d^2 k1^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+4620 d^3 k1^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+2295 d^4 k1^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+36960 d IrL k1^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+36720 d^2 IrL k1^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+146880 IrL^2 k1^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+240 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+18144 d ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+18144 d^2 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+143232 IrL ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+20 k1 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+36712 d k1 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+36472 d^2 k1 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+291616 IrL k1 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+18440 d k1^2 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+18420 d^2 k1^2 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+147360 IrL k1^2 ML Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+36288 ML^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+73184 k1 ML^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+36860 k1^2 ML^2 Cos[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-9216 d Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]-9216 d^2 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]-73728 IrL Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+73728 d IrL Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+73728 d^2 IrL Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+589824 IrL^2 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+9216 d k1 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+50688 d^2 k1 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+92160 d^3 k1 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+50688 d^4 k1 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+73728 IrL k1 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+663552 d IrL k1 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+737280 d^2 IrL k1 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+2654208 IrL^2 k1 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+4608 d^2 k1^2 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]-4608 d^4 k1^2 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]-73728 d^2 IrL k1^2 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]-294912 IrL^2 k1^2 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]-36864 ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+294912 IrL ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+36864 k1 ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+350208 d k1 ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+387072 d^2 k1 ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+2801664 IrL k1 ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+18432 d k1^2 ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]-18432 d^2 k1^2 ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]-147456 IrL k1^2 ML Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+737280 k1 ML^2 Cos[2 \[Phi]1-\[Phi]2+\[Phi]3]+50 Cos[2 (\[Phi]2+\[Phi]3)]-120 d Cos[2 (\[Phi]2+\[Phi]3)]-4656 d^2 Cos[2 (\[Phi]2+\[Phi]3)]-9072 d^3 Cos[2 (\[Phi]2+\[Phi]3)]-4536 d^4 Cos[2 (\[Phi]2+\[Phi]3)]-1760 IrL Cos[2 (\[Phi]2+\[Phi]3)]-71616 d IrL Cos[2 (\[Phi]2+\[Phi]3)]-71616 d^2 IrL Cos[2 (\[Phi]2+\[Phi]3)]-279424 IrL^2 Cos[2 (\[Phi]2+\[Phi]3)]+40 d k1 Cos[2 (\[Phi]2+\[Phi]3)]-9268 d^2 k1 Cos[2 (\[Phi]2+\[Phi]3)]-18296 d^3 k1 Cos[2 (\[Phi]2+\[Phi]3)]-9088 d^4 k1 Cos[2 (\[Phi]2+\[Phi]3)]-480 IrL k1 Cos[2 (\[Phi]2+\[Phi]3)]-146688 d IrL k1 Cos[2 (\[Phi]2+\[Phi]3)]-144928 d^2 IrL k1 Cos[2 (\[Phi]2+\[Phi]3)]-577792 IrL^2 k1 Cos[2 (\[Phi]2+\[Phi]3)]-4600 d^2 k1^2 Cos[2 (\[Phi]2+\[Phi]3)]-9240 d^3 k1^2 Cos[2 (\[Phi]2+\[Phi]3)]-4590 d^4 k1^2 Cos[2 (\[Phi]2+\[Phi]3)]-73920 d IrL k1^2 Cos[2 (\[Phi]2+\[Phi]3)]-73440 d^2 IrL k1^2 Cos[2 (\[Phi]2+\[Phi]3)]-293760 IrL^2 k1^2 Cos[2 (\[Phi]2+\[Phi]3)]-480 ML Cos[2 (\[Phi]2+\[Phi]3)]-36288 d ML Cos[2 (\[Phi]2+\[Phi]3)]-36288 d^2 ML Cos[2 (\[Phi]2+\[Phi]3)]-286464 IrL ML Cos[2 (\[Phi]2+\[Phi]3)]-40 k1 ML Cos[2 (\[Phi]2+\[Phi]3)]-73424 d k1 ML Cos[2 (\[Phi]2+\[Phi]3)]-72944 d^2 k1 ML Cos[2 (\[Phi]2+\[Phi]3)]-583232 IrL k1 ML Cos[2 (\[Phi]2+\[Phi]3)]-36880 d k1^2 ML Cos[2 (\[Phi]2+\[Phi]3)]-36840 d^2 k1^2 ML Cos[2 (\[Phi]2+\[Phi]3)]-294720 IrL k1^2 ML Cos[2 (\[Phi]2+\[Phi]3)]-72576 ML^2 Cos[2 (\[Phi]2+\[Phi]3)]-146368 k1 ML^2 Cos[2 (\[Phi]2+\[Phi]3)]-73720 k1^2 ML^2 Cos[2 (\[Phi]2+\[Phi]3)]-25 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+60 d Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+2328 d^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+4536 d^3 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+2268 d^4 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+880 IrL Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+35808 d IrL Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+35808 d^2 IrL Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+139712 IrL^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-20 d k1 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+4634 d^2 k1 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+9148 d^3 k1 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+4544 d^4 k1 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+240 IrL k1 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+73344 d IrL k1 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+72464 d^2 IrL k1 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+288896 IrL^2 k1 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+2300 d^2 k1^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+4620 d^3 k1^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+2295 d^4 k1^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+36960 d IrL k1^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+36720 d^2 IrL k1^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+146880 IrL^2 k1^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+240 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+18144 d ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+18144 d^2 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+143232 IrL ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+20 k1 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+36712 d k1 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+36472 d^2 k1 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+291616 IrL k1 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+18440 d k1^2 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+18420 d^2 k1^2 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+147360 IrL k1^2 ML Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+36288 ML^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+73184 k1 ML^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+36860 k1^2 ML^2 Cos[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+9216 d Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]+9216 d^2 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]+73728 IrL Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-73728 d IrL Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-73728 d^2 IrL Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-589824 IrL^2 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-9216 d k1 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-50688 d^2 k1 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-92160 d^3 k1 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-50688 d^4 k1 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-73728 IrL k1 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-663552 d IrL k1 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-737280 d^2 IrL k1 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-2654208 IrL^2 k1 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-4608 d^2 k1^2 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]+4608 d^4 k1^2 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]+73728 d^2 IrL k1^2 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]+294912 IrL^2 k1^2 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]+36864 ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-294912 IrL ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-36864 k1 ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-350208 d k1 ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-387072 d^2 k1 ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-2801664 IrL k1 ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-18432 d k1^2 ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]+18432 d^2 k1^2 ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]+147456 IrL k1^2 ML Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-737280 k1 ML^2 Cos[2 \[Phi]1+\[Phi]2+\[Phi]3]-1920 Cos[2 \[Phi]2+\[Phi]3]+384 d Cos[2 \[Phi]2+\[Phi]3]+2688 d^2 Cos[2 \[Phi]2+\[Phi]3]+4608 d^3 Cos[2 \[Phi]2+\[Phi]3]+2304 d^4 Cos[2 \[Phi]2+\[Phi]3]+33792 IrL Cos[2 \[Phi]2+\[Phi]3]+33792 d IrL Cos[2 \[Phi]2+\[Phi]3]+33792 d^2 IrL Cos[2 \[Phi]2+\[Phi]3]-2688 d k1 Cos[2 \[Phi]2+\[Phi]3]-3456 d^2 k1 Cos[2 \[Phi]2+\[Phi]3]-9600 d^3 k1 Cos[2 \[Phi]2+\[Phi]3]-4992 d^4 k1 Cos[2 \[Phi]2+\[Phi]3]+9216 IrL k1 Cos[2 \[Phi]2+\[Phi]3]-55296 d IrL k1 Cos[2 \[Phi]2+\[Phi]3]-89088 d^2 IrL k1 Cos[2 \[Phi]2+\[Phi]3]-393216 IrL^2 k1 Cos[2 \[Phi]2+\[Phi]3]-768 d^2 k1^2 Cos[2 \[Phi]2+\[Phi]3]+1152 d^3 k1^2 Cos[2 \[Phi]2+\[Phi]3]+9216 d IrL k1^2 Cos[2 \[Phi]2+\[Phi]3]+1536 ML Cos[2 \[Phi]2+\[Phi]3]+18432 d ML Cos[2 \[Phi]2+\[Phi]3]+18432 d^2 ML Cos[2 \[Phi]2+\[Phi]3]+135168 IrL ML Cos[2 \[Phi]2+\[Phi]3]-3072 k1 ML Cos[2 \[Phi]2+\[Phi]3]-37632 d k1 ML Cos[2 \[Phi]2+\[Phi]3]-39168 d^2 k1 ML Cos[2 \[Phi]2+\[Phi]3]-288768 IrL k1 ML Cos[2 \[Phi]2+\[Phi]3]-768 d k1^2 ML Cos[2 \[Phi]2+\[Phi]3]+2304 d^2 k1^2 ML Cos[2 \[Phi]2+\[Phi]3]+18432 IrL k1^2 ML Cos[2 \[Phi]2+\[Phi]3]+36864 ML^2 Cos[2 \[Phi]2+\[Phi]3]-76800 k1 ML^2 Cos[2 \[Phi]2+\[Phi]3]+1536 k1^2 ML^2 Cos[2 \[Phi]2+\[Phi]3]+960 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-192 d Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-1344 d^2 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-2304 d^3 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-1152 d^4 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-16896 IrL Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-16896 d IrL Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-16896 d^2 IrL Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+1344 d k1 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+1728 d^2 k1 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+4800 d^3 k1 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+2496 d^4 k1 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-4608 IrL k1 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+27648 d IrL k1 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+44544 d^2 IrL k1 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+196608 IrL^2 k1 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+384 d^2 k1^2 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-576 d^3 k1^2 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-4608 d IrL k1^2 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-768 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-9216 d ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-9216 d^2 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-67584 IrL ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+1536 k1 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+18816 d k1 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+19584 d^2 k1 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+144384 IrL k1 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+384 d k1^2 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-1152 d^2 k1^2 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-9216 IrL k1^2 ML Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-18432 ML^2 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+38400 k1 ML^2 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-768 k1^2 ML^2 Cos[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+18432 Sin[2 \[Phi]1-\[Phi]2]+18432 d Sin[2 \[Phi]1-\[Phi]2]+18432 d^2 Sin[2 \[Phi]1-\[Phi]2]-147456 IrL Sin[2 \[Phi]1-\[Phi]2]-147456 d IrL Sin[2 \[Phi]1-\[Phi]2]-147456 d^2 IrL Sin[2 \[Phi]1-\[Phi]2]+27648 d k1 Sin[2 \[Phi]1-\[Phi]2]+18432 d^2 k1 Sin[2 \[Phi]1-\[Phi]2]+36864 d^3 k1 Sin[2 \[Phi]1-\[Phi]2]+9216 d^4 k1 Sin[2 \[Phi]1-\[Phi]2]-73728 IrL k1 Sin[2 \[Phi]1-\[Phi]2]+73728 d IrL k1 Sin[2 \[Phi]1-\[Phi]2]+221184 d^2 IrL k1 Sin[2 \[Phi]1-\[Phi]2]+1179648 IrL^2 k1 Sin[2 \[Phi]1-\[Phi]2]+9216 d^2 k1^2 Sin[2 \[Phi]1-\[Phi]2]-9216 d^3 k1^2 Sin[2 \[Phi]1-\[Phi]2]-73728 d IrL k1^2 Sin[2 \[Phi]1-\[Phi]2]+73728 ML Sin[2 \[Phi]1-\[Phi]2]-589824 IrL ML Sin[2 \[Phi]1-\[Phi]2]+36864 k1 ML Sin[2 \[Phi]1-\[Phi]2]+184320 d k1 ML Sin[2 \[Phi]1-\[Phi]2]+110592 d^2 k1 ML Sin[2 \[Phi]1-\[Phi]2]+589824 IrL k1 ML Sin[2 \[Phi]1-\[Phi]2]+18432 d k1^2 ML Sin[2 \[Phi]1-\[Phi]2]-18432 d^2 k1^2 ML Sin[2 \[Phi]1-\[Phi]2]-147456 IrL k1^2 ML Sin[2 \[Phi]1-\[Phi]2]+294912 k1 ML^2 Sin[2 \[Phi]1-\[Phi]2]+18432 Sin[2 \[Phi]1+\[Phi]2]+18432 d Sin[2 \[Phi]1+\[Phi]2]+18432 d^2 Sin[2 \[Phi]1+\[Phi]2]-147456 IrL Sin[2 \[Phi]1+\[Phi]2]-147456 d IrL Sin[2 \[Phi]1+\[Phi]2]-147456 d^2 IrL Sin[2 \[Phi]1+\[Phi]2]+27648 d k1 Sin[2 \[Phi]1+\[Phi]2]+18432 d^2 k1 Sin[2 \[Phi]1+\[Phi]2]+36864 d^3 k1 Sin[2 \[Phi]1+\[Phi]2]+9216 d^4 k1 Sin[2 \[Phi]1+\[Phi]2]-73728 IrL k1 Sin[2 \[Phi]1+\[Phi]2]+73728 d IrL k1 Sin[2 \[Phi]1+\[Phi]2]+221184 d^2 IrL k1 Sin[2 \[Phi]1+\[Phi]2]+1179648 IrL^2 k1 Sin[2 \[Phi]1+\[Phi]2]+9216 d^2 k1^2 Sin[2 \[Phi]1+\[Phi]2]-9216 d^3 k1^2 Sin[2 \[Phi]1+\[Phi]2]-73728 d IrL k1^2 Sin[2 \[Phi]1+\[Phi]2]+73728 ML Sin[2 \[Phi]1+\[Phi]2]-589824 IrL ML Sin[2 \[Phi]1+\[Phi]2]+36864 k1 ML Sin[2 \[Phi]1+\[Phi]2]+184320 d k1 ML Sin[2 \[Phi]1+\[Phi]2]+110592 d^2 k1 ML Sin[2 \[Phi]1+\[Phi]2]+589824 IrL k1 ML Sin[2 \[Phi]1+\[Phi]2]+18432 d k1^2 ML Sin[2 \[Phi]1+\[Phi]2]-18432 d^2 k1^2 ML Sin[2 \[Phi]1+\[Phi]2]-147456 IrL k1^2 ML Sin[2 \[Phi]1+\[Phi]2]+294912 k1 ML^2 Sin[2 \[Phi]1+\[Phi]2]-960 d Sin[2 \[Phi]1-2 \[Phi]3]+192 d^2 Sin[2 \[Phi]1-2 \[Phi]3]+2304 d^3 Sin[2 \[Phi]1-2 \[Phi]3]+1152 d^4 Sin[2 \[Phi]1-2 \[Phi]3]-7680 IrL Sin[2 \[Phi]1-2 \[Phi]3]+26112 d IrL Sin[2 \[Phi]1-2 \[Phi]3]+26112 d^2 IrL Sin[2 \[Phi]1-2 \[Phi]3]+135168 IrL^2 Sin[2 \[Phi]1-2 \[Phi]3]+960 d k1 Sin[2 \[Phi]1-2 \[Phi]3]+6336 d^2 k1 Sin[2 \[Phi]1-2 \[Phi]3]+11712 d^3 k1 Sin[2 \[Phi]1-2 \[Phi]3]+6336 d^4 k1 Sin[2 \[Phi]1-2 \[Phi]3]+7680 IrL k1 Sin[2 \[Phi]1-2 \[Phi]3]+86016 d IrL k1 Sin[2 \[Phi]1-2 \[Phi]3]+93696 d^2 IrL k1 Sin[2 \[Phi]1-2 \[Phi]3]+344064 IrL^2 k1 Sin[2 \[Phi]1-2 \[Phi]3]+384 d^2 k1^2 Sin[2 \[Phi]1-2 \[Phi]3]-192 d^3 k1^2 Sin[2 \[Phi]1-2 \[Phi]3]-576 d^4 k1^2 Sin[2 \[Phi]1-2 \[Phi]3]-1536 d IrL k1^2 Sin[2 \[Phi]1-2 \[Phi]3]-9216 d^2 IrL k1^2 Sin[2 \[Phi]1-2 \[Phi]3]-36864 IrL^2 k1^2 Sin[2 \[Phi]1-2 \[Phi]3]-3840 ML Sin[2 \[Phi]1-2 \[Phi]3]+9216 d ML Sin[2 \[Phi]1-2 \[Phi]3]+9216 d^2 ML Sin[2 \[Phi]1-2 \[Phi]3]+104448 IrL ML Sin[2 \[Phi]1-2 \[Phi]3]+3840 k1 ML Sin[2 \[Phi]1-2 \[Phi]3]+44928 d k1 ML Sin[2 \[Phi]1-2 \[Phi]3]+48768 d^2 k1 ML Sin[2 \[Phi]1-2 \[Phi]3]+359424 IrL k1 ML Sin[2 \[Phi]1-2 \[Phi]3]+1152 d k1^2 ML Sin[2 \[Phi]1-2 \[Phi]3]-2688 d^2 k1^2 ML Sin[2 \[Phi]1-2 \[Phi]3]-21504 IrL k1^2 ML Sin[2 \[Phi]1-2 \[Phi]3]+18432 ML^2 Sin[2 \[Phi]1-2 \[Phi]3]+93696 k1 ML^2 Sin[2 \[Phi]1-2 \[Phi]3]-1536 k1^2 ML^2 Sin[2 \[Phi]1-2 \[Phi]3]+480 d Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-96 d^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-1152 d^3 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-576 d^4 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+3840 IrL Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-13056 d IrL Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-13056 d^2 IrL Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-67584 IrL^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-480 d k1 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-3168 d^2 k1 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-5856 d^3 k1 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-3168 d^4 k1 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-3840 IrL k1 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-43008 d IrL k1 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-46848 d^2 IrL k1 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-172032 IrL^2 k1 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-192 d^2 k1^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+96 d^3 k1^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+288 d^4 k1^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+768 d IrL k1^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+4608 d^2 IrL k1^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+18432 IrL^2 k1^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+1920 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-4608 d ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-4608 d^2 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-52224 IrL ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-1920 k1 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-22464 d k1 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-24384 d^2 k1 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-179712 IrL k1 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-576 d k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+1344 d^2 k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+10752 IrL k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-9216 ML^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-46848 k1 ML^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]+768 k1^2 ML^2 Sin[2 \[Phi]1-2 \[Phi]2-2 \[Phi]3]-960 d Sin[2 \[Phi]2-2 \[Phi]3]+192 d^2 Sin[2 \[Phi]2-2 \[Phi]3]+2304 d^3 Sin[2 \[Phi]2-2 \[Phi]3]+1152 d^4 Sin[2 \[Phi]2-2 \[Phi]3]-7680 IrL Sin[2 \[Phi]2-2 \[Phi]3]+26112 d IrL Sin[2 \[Phi]2-2 \[Phi]3]+26112 d^2 IrL Sin[2 \[Phi]2-2 \[Phi]3]+135168 IrL^2 Sin[2 \[Phi]2-2 \[Phi]3]+960 d k1 Sin[2 \[Phi]2-2 \[Phi]3]+6336 d^2 k1 Sin[2 \[Phi]2-2 \[Phi]3]+11712 d^3 k1 Sin[2 \[Phi]2-2 \[Phi]3]+6336 d^4 k1 Sin[2 \[Phi]2-2 \[Phi]3]+7680 IrL k1 Sin[2 \[Phi]2-2 \[Phi]3]+86016 d IrL k1 Sin[2 \[Phi]2-2 \[Phi]3]+93696 d^2 IrL k1 Sin[2 \[Phi]2-2 \[Phi]3]+344064 IrL^2 k1 Sin[2 \[Phi]2-2 \[Phi]3]+384 d^2 k1^2 Sin[2 \[Phi]2-2 \[Phi]3]-192 d^3 k1^2 Sin[2 \[Phi]2-2 \[Phi]3]-576 d^4 k1^2 Sin[2 \[Phi]2-2 \[Phi]3]-1536 d IrL k1^2 Sin[2 \[Phi]2-2 \[Phi]3]-9216 d^2 IrL k1^2 Sin[2 \[Phi]2-2 \[Phi]3]-36864 IrL^2 k1^2 Sin[2 \[Phi]2-2 \[Phi]3]-3840 ML Sin[2 \[Phi]2-2 \[Phi]3]+9216 d ML Sin[2 \[Phi]2-2 \[Phi]3]+9216 d^2 ML Sin[2 \[Phi]2-2 \[Phi]3]+104448 IrL ML Sin[2 \[Phi]2-2 \[Phi]3]+3840 k1 ML Sin[2 \[Phi]2-2 \[Phi]3]+44928 d k1 ML Sin[2 \[Phi]2-2 \[Phi]3]+48768 d^2 k1 ML Sin[2 \[Phi]2-2 \[Phi]3]+359424 IrL k1 ML Sin[2 \[Phi]2-2 \[Phi]3]+1152 d k1^2 ML Sin[2 \[Phi]2-2 \[Phi]3]-2688 d^2 k1^2 ML Sin[2 \[Phi]2-2 \[Phi]3]-21504 IrL k1^2 ML Sin[2 \[Phi]2-2 \[Phi]3]+18432 ML^2 Sin[2 \[Phi]2-2 \[Phi]3]+93696 k1 ML^2 Sin[2 \[Phi]2-2 \[Phi]3]-1536 k1^2 ML^2 Sin[2 \[Phi]2-2 \[Phi]3]-9216 d Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-18432 d^2 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-18432 d^3 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-9216 d^4 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-73728 IrL Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-73728 d IrL Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-73728 d^2 IrL Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+9216 d k1 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+46080 d^2 k1 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+82944 d^3 k1 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+46080 d^4 k1 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+73728 IrL k1 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+589824 d IrL k1 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+663552 d^2 IrL k1 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+2359296 IrL^2 k1 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+9216 d^2 k1^2 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+9216 d^3 k1^2 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+73728 d IrL k1^2 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-36864 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-73728 d ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-73728 d^2 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-294912 IrL ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+36864 k1 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+313344 d k1 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+350208 d^2 k1 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+2506752 IrL k1 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+55296 d k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+18432 d^2 k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+147456 IrL k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-147456 ML^2 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+663552 k1 ML^2 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]+73728 k1^2 ML^2 Sin[2 \[Phi]1-2 \[Phi]2-\[Phi]3]-960 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+1152 d Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+1152 d^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+24576 IrL Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-9216 d IrL Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-9216 d^2 IrL Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-135168 IrL^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-864 d k1 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+864 d^2 k1 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-1536 d^3 k1 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-1344 d^4 k1 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+8448 IrL k1 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-5376 d IrL k1 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-29952 d^2 IrL k1 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-153600 IrL^2 k1 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-192 d^2 k1^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+480 d^3 k1^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-288 d^4 k1^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+3840 d IrL k1^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-4608 d^2 IrL k1^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-18432 IrL^2 k1^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+4608 ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-36864 IrL ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+384 k1 ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-3840 d k1 ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-8448 d^2 k1 ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-70656 IrL k1 ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+192 d k1^2 ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-192 d^2 k1^2 ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-1536 IrL k1^2 ML Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]-12288 k1 ML^2 Sin[2 \[Phi]1-\[Phi]2-\[Phi]3]+480 d Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-96 d^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-1152 d^3 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-576 d^4 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+3840 IrL Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-13056 d IrL Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-13056 d^2 IrL Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-67584 IrL^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-480 d k1 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-3168 d^2 k1 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-5856 d^3 k1 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-3168 d^4 k1 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-3840 IrL k1 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-43008 d IrL k1 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-46848 d^2 IrL k1 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-172032 IrL^2 k1 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-192 d^2 k1^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+96 d^3 k1^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+288 d^4 k1^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+768 d IrL k1^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+4608 d^2 IrL k1^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+18432 IrL^2 k1^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+1920 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-4608 d ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-4608 d^2 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-52224 IrL ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-1920 k1 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-22464 d k1 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-24384 d^2 k1 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-179712 IrL k1 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-576 d k1^2 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+1344 d^2 k1^2 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+10752 IrL k1^2 ML Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-9216 ML^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]-46848 k1 ML^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+768 k1^2 ML^2 Sin[2 (\[Phi]1+\[Phi]2-\[Phi]3)]+960 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-1152 d Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-1152 d^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-24576 IrL Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+9216 d IrL Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+9216 d^2 IrL Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+135168 IrL^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+864 d k1 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-864 d^2 k1 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+1536 d^3 k1 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+1344 d^4 k1 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-8448 IrL k1 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+5376 d IrL k1 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+29952 d^2 IrL k1 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+153600 IrL^2 k1 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+192 d^2 k1^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-480 d^3 k1^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+288 d^4 k1^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-3840 d IrL k1^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+4608 d^2 IrL k1^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+18432 IrL^2 k1^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-4608 ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+36864 IrL ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-384 k1 ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+3840 d k1 ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+8448 d^2 k1 ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+70656 IrL k1 ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-192 d k1^2 ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+192 d^2 k1^2 ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+1536 IrL k1^2 ML Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]+12288 k1 ML^2 Sin[2 \[Phi]1+\[Phi]2-\[Phi]3]-18432 d Sin[2 \[Phi]2-\[Phi]3]-36864 d^2 Sin[2 \[Phi]2-\[Phi]3]-36864 d^3 Sin[2 \[Phi]2-\[Phi]3]-18432 d^4 Sin[2 \[Phi]2-\[Phi]3]-147456 IrL Sin[2 \[Phi]2-\[Phi]3]-147456 d IrL Sin[2 \[Phi]2-\[Phi]3]-147456 d^2 IrL Sin[2 \[Phi]2-\[Phi]3]+18432 d k1 Sin[2 \[Phi]2-\[Phi]3]+92160 d^2 k1 Sin[2 \[Phi]2-\[Phi]3]+165888 d^3 k1 Sin[2 \[Phi]2-\[Phi]3]+92160 d^4 k1 Sin[2 \[Phi]2-\[Phi]3]+147456 IrL k1 Sin[2 \[Phi]2-\[Phi]3]+1179648 d IrL k1 Sin[2 \[Phi]2-\[Phi]3]+1327104 d^2 IrL k1 Sin[2 \[Phi]2-\[Phi]3]+4718592 IrL^2 k1 Sin[2 \[Phi]2-\[Phi]3]+18432 d^2 k1^2 Sin[2 \[Phi]2-\[Phi]3]+18432 d^3 k1^2 Sin[2 \[Phi]2-\[Phi]3]+147456 d IrL k1^2 Sin[2 \[Phi]2-\[Phi]3]-73728 ML Sin[2 \[Phi]2-\[Phi]3]-147456 d ML Sin[2 \[Phi]2-\[Phi]3]-147456 d^2 ML Sin[2 \[Phi]2-\[Phi]3]-589824 IrL ML Sin[2 \[Phi]2-\[Phi]3]+73728 k1 ML Sin[2 \[Phi]2-\[Phi]3]+626688 d k1 ML Sin[2 \[Phi]2-\[Phi]3]+700416 d^2 k1 ML Sin[2 \[Phi]2-\[Phi]3]+5013504 IrL k1 ML Sin[2 \[Phi]2-\[Phi]3]+110592 d k1^2 ML Sin[2 \[Phi]2-\[Phi]3]+36864 d^2 k1^2 ML Sin[2 \[Phi]2-\[Phi]3]+294912 IrL k1^2 ML Sin[2 \[Phi]2-\[Phi]3]-294912 ML^2 Sin[2 \[Phi]2-\[Phi]3]+1327104 k1 ML^2 Sin[2 \[Phi]2-\[Phi]3]+147456 k1^2 ML^2 Sin[2 \[Phi]2-\[Phi]3]+9216 d Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+18432 d^2 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+18432 d^3 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+9216 d^4 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+73728 IrL Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+73728 d IrL Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+73728 d^2 IrL Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-9216 d k1 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-46080 d^2 k1 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-82944 d^3 k1 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-46080 d^4 k1 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-73728 IrL k1 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-589824 d IrL k1 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-663552 d^2 IrL k1 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-2359296 IrL^2 k1 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-9216 d^2 k1^2 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-9216 d^3 k1^2 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-73728 d IrL k1^2 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+36864 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+73728 d ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+73728 d^2 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+294912 IrL ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-36864 k1 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-313344 d k1 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-350208 d^2 k1 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-2506752 IrL k1 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-55296 d k1^2 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-18432 d^2 k1^2 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-147456 IrL k1^2 ML Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]+147456 ML^2 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-663552 k1 ML^2 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-73728 k1^2 ML^2 Sin[2 \[Phi]1+2 \[Phi]2-\[Phi]3]-1920 d Sin[2 \[Phi]3]+384 d^2 Sin[2 \[Phi]3]+4608 d^3 Sin[2 \[Phi]3]+2304 d^4 Sin[2 \[Phi]3]-15360 IrL Sin[2 \[Phi]3]+52224 d IrL Sin[2 \[Phi]3]+52224 d^2 IrL Sin[2 \[Phi]3]+270336 IrL^2 Sin[2 \[Phi]3]+1920 d k1 Sin[2 \[Phi]3]+12672 d^2 k1 Sin[2 \[Phi]3]+23424 d^3 k1 Sin[2 \[Phi]3]+12672 d^4 k1 Sin[2 \[Phi]3]+15360 IrL k1 Sin[2 \[Phi]3]+172032 d IrL k1 Sin[2 \[Phi]3]+187392 d^2 IrL k1 Sin[2 \[Phi]3]+688128 IrL^2 k1 Sin[2 \[Phi]3]+768 d^2 k1^2 Sin[2 \[Phi]3]-384 d^3 k1^2 Sin[2 \[Phi]3]-1152 d^4 k1^2 Sin[2 \[Phi]3]-3072 d IrL k1^2 Sin[2 \[Phi]3]-18432 d^2 IrL k1^2 Sin[2 \[Phi]3]-73728 IrL^2 k1^2 Sin[2 \[Phi]3]-7680 ML Sin[2 \[Phi]3]+18432 d ML Sin[2 \[Phi]3]+18432 d^2 ML Sin[2 \[Phi]3]+208896 IrL ML Sin[2 \[Phi]3]+7680 k1 ML Sin[2 \[Phi]3]+89856 d k1 ML Sin[2 \[Phi]3]+97536 d^2 k1 ML Sin[2 \[Phi]3]+718848 IrL k1 ML Sin[2 \[Phi]3]+2304 d k1^2 ML Sin[2 \[Phi]3]-5376 d^2 k1^2 ML Sin[2 \[Phi]3]-43008 IrL k1^2 ML Sin[2 \[Phi]3]+36864 ML^2 Sin[2 \[Phi]3]+187392 k1 ML^2 Sin[2 \[Phi]3]-3072 k1^2 ML^2 Sin[2 \[Phi]3]+960 d Sin[2 (\[Phi]1+\[Phi]3)]-192 d^2 Sin[2 (\[Phi]1+\[Phi]3)]-2304 d^3 Sin[2 (\[Phi]1+\[Phi]3)]-1152 d^4 Sin[2 (\[Phi]1+\[Phi]3)]+7680 IrL Sin[2 (\[Phi]1+\[Phi]3)]-26112 d IrL Sin[2 (\[Phi]1+\[Phi]3)]-26112 d^2 IrL Sin[2 (\[Phi]1+\[Phi]3)]-135168 IrL^2 Sin[2 (\[Phi]1+\[Phi]3)]-960 d k1 Sin[2 (\[Phi]1+\[Phi]3)]-6336 d^2 k1 Sin[2 (\[Phi]1+\[Phi]3)]-11712 d^3 k1 Sin[2 (\[Phi]1+\[Phi]3)]-6336 d^4 k1 Sin[2 (\[Phi]1+\[Phi]3)]-7680 IrL k1 Sin[2 (\[Phi]1+\[Phi]3)]-86016 d IrL k1 Sin[2 (\[Phi]1+\[Phi]3)]-93696 d^2 IrL k1 Sin[2 (\[Phi]1+\[Phi]3)]-344064 IrL^2 k1 Sin[2 (\[Phi]1+\[Phi]3)]-384 d^2 k1^2 Sin[2 (\[Phi]1+\[Phi]3)]+192 d^3 k1^2 Sin[2 (\[Phi]1+\[Phi]3)]+576 d^4 k1^2 Sin[2 (\[Phi]1+\[Phi]3)]+1536 d IrL k1^2 Sin[2 (\[Phi]1+\[Phi]3)]+9216 d^2 IrL k1^2 Sin[2 (\[Phi]1+\[Phi]3)]+36864 IrL^2 k1^2 Sin[2 (\[Phi]1+\[Phi]3)]+3840 ML Sin[2 (\[Phi]1+\[Phi]3)]-9216 d ML Sin[2 (\[Phi]1+\[Phi]3)]-9216 d^2 ML Sin[2 (\[Phi]1+\[Phi]3)]-104448 IrL ML Sin[2 (\[Phi]1+\[Phi]3)]-3840 k1 ML Sin[2 (\[Phi]1+\[Phi]3)]-44928 d k1 ML Sin[2 (\[Phi]1+\[Phi]3)]-48768 d^2 k1 ML Sin[2 (\[Phi]1+\[Phi]3)]-359424 IrL k1 ML Sin[2 (\[Phi]1+\[Phi]3)]-1152 d k1^2 ML Sin[2 (\[Phi]1+\[Phi]3)]+2688 d^2 k1^2 ML Sin[2 (\[Phi]1+\[Phi]3)]+21504 IrL k1^2 ML Sin[2 (\[Phi]1+\[Phi]3)]-18432 ML^2 Sin[2 (\[Phi]1+\[Phi]3)]-93696 k1 ML^2 Sin[2 (\[Phi]1+\[Phi]3)]+1536 k1^2 ML^2 Sin[2 (\[Phi]1+\[Phi]3)]-9216 d Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-18432 d^2 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-18432 d^3 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-9216 d^4 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-73728 IrL Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-73728 d IrL Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-73728 d^2 IrL Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+9216 d k1 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+46080 d^2 k1 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+82944 d^3 k1 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+46080 d^4 k1 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+73728 IrL k1 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+589824 d IrL k1 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+663552 d^2 IrL k1 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+2359296 IrL^2 k1 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+9216 d^2 k1^2 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+9216 d^3 k1^2 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+73728 d IrL k1^2 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-36864 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-73728 d ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-73728 d^2 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-294912 IrL ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+36864 k1 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+313344 d k1 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+350208 d^2 k1 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+2506752 IrL k1 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+55296 d k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+18432 d^2 k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+147456 IrL k1^2 ML Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-147456 ML^2 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+663552 k1 ML^2 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]+73728 k1^2 ML^2 Sin[2 \[Phi]1-2 \[Phi]2+\[Phi]3]-480 d Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+96 d^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+1152 d^3 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+576 d^4 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-3840 IrL Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+13056 d IrL Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+13056 d^2 IrL Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+67584 IrL^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+480 d k1 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+3168 d^2 k1 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+5856 d^3 k1 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+3168 d^4 k1 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+3840 IrL k1 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+43008 d IrL k1 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+46848 d^2 IrL k1 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+172032 IrL^2 k1 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+192 d^2 k1^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-96 d^3 k1^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-288 d^4 k1^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-768 d IrL k1^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-4608 d^2 IrL k1^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-18432 IrL^2 k1^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-1920 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+4608 d ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+4608 d^2 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+52224 IrL ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+1920 k1 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+22464 d k1 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+24384 d^2 k1 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+179712 IrL k1 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+576 d k1^2 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-1344 d^2 k1^2 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-10752 IrL k1^2 ML Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+9216 ML^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+46848 k1 ML^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]-768 k1^2 ML^2 Sin[2 (\[Phi]1-\[Phi]2+\[Phi]3)]+960 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-1152 d Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-1152 d^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-24576 IrL Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+9216 d IrL Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+9216 d^2 IrL Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+135168 IrL^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+864 d k1 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-864 d^2 k1 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+1536 d^3 k1 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+1344 d^4 k1 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-8448 IrL k1 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+5376 d IrL k1 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+29952 d^2 IrL k1 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+153600 IrL^2 k1 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+192 d^2 k1^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-480 d^3 k1^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+288 d^4 k1^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-3840 d IrL k1^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+4608 d^2 IrL k1^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+18432 IrL^2 k1^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-4608 ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+36864 IrL ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-384 k1 ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+3840 d k1 ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+8448 d^2 k1 ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+70656 IrL k1 ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]-192 d k1^2 ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+192 d^2 k1^2 ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+1536 IrL k1^2 ML Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+12288 k1 ML^2 Sin[2 \[Phi]1-\[Phi]2+\[Phi]3]+960 d Sin[2 (\[Phi]2+\[Phi]3)]-192 d^2 Sin[2 (\[Phi]2+\[Phi]3)]-2304 d^3 Sin[2 (\[Phi]2+\[Phi]3)]-1152 d^4 Sin[2 (\[Phi]2+\[Phi]3)]+7680 IrL Sin[2 (\[Phi]2+\[Phi]3)]-26112 d IrL Sin[2 (\[Phi]2+\[Phi]3)]-26112 d^2 IrL Sin[2 (\[Phi]2+\[Phi]3)]-135168 IrL^2 Sin[2 (\[Phi]2+\[Phi]3)]-960 d k1 Sin[2 (\[Phi]2+\[Phi]3)]-6336 d^2 k1 Sin[2 (\[Phi]2+\[Phi]3)]-11712 d^3 k1 Sin[2 (\[Phi]2+\[Phi]3)]-6336 d^4 k1 Sin[2 (\[Phi]2+\[Phi]3)]-7680 IrL k1 Sin[2 (\[Phi]2+\[Phi]3)]-86016 d IrL k1 Sin[2 (\[Phi]2+\[Phi]3)]-93696 d^2 IrL k1 Sin[2 (\[Phi]2+\[Phi]3)]-344064 IrL^2 k1 Sin[2 (\[Phi]2+\[Phi]3)]-384 d^2 k1^2 Sin[2 (\[Phi]2+\[Phi]3)]+192 d^3 k1^2 Sin[2 (\[Phi]2+\[Phi]3)]+576 d^4 k1^2 Sin[2 (\[Phi]2+\[Phi]3)]+1536 d IrL k1^2 Sin[2 (\[Phi]2+\[Phi]3)]+9216 d^2 IrL k1^2 Sin[2 (\[Phi]2+\[Phi]3)]+36864 IrL^2 k1^2 Sin[2 (\[Phi]2+\[Phi]3)]+3840 ML Sin[2 (\[Phi]2+\[Phi]3)]-9216 d ML Sin[2 (\[Phi]2+\[Phi]3)]-9216 d^2 ML Sin[2 (\[Phi]2+\[Phi]3)]-104448 IrL ML Sin[2 (\[Phi]2+\[Phi]3)]-3840 k1 ML Sin[2 (\[Phi]2+\[Phi]3)]-44928 d k1 ML Sin[2 (\[Phi]2+\[Phi]3)]-48768 d^2 k1 ML Sin[2 (\[Phi]2+\[Phi]3)]-359424 IrL k1 ML Sin[2 (\[Phi]2+\[Phi]3)]-1152 d k1^2 ML Sin[2 (\[Phi]2+\[Phi]3)]+2688 d^2 k1^2 ML Sin[2 (\[Phi]2+\[Phi]3)]+21504 IrL k1^2 ML Sin[2 (\[Phi]2+\[Phi]3)]-18432 ML^2 Sin[2 (\[Phi]2+\[Phi]3)]-93696 k1 ML^2 Sin[2 (\[Phi]2+\[Phi]3)]+1536 k1^2 ML^2 Sin[2 (\[Phi]2+\[Phi]3)]-480 d Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+96 d^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+1152 d^3 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+576 d^4 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-3840 IrL Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+13056 d IrL Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+13056 d^2 IrL Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+67584 IrL^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+480 d k1 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+3168 d^2 k1 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+5856 d^3 k1 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+3168 d^4 k1 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+3840 IrL k1 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+43008 d IrL k1 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+46848 d^2 IrL k1 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+172032 IrL^2 k1 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+192 d^2 k1^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-96 d^3 k1^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-288 d^4 k1^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-768 d IrL k1^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-4608 d^2 IrL k1^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-18432 IrL^2 k1^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-1920 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+4608 d ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+4608 d^2 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+52224 IrL ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+1920 k1 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+22464 d k1 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+24384 d^2 k1 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+179712 IrL k1 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+576 d k1^2 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-1344 d^2 k1^2 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-10752 IrL k1^2 ML Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+9216 ML^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]+46848 k1 ML^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-768 k1^2 ML^2 Sin[2 (\[Phi]1+\[Phi]2+\[Phi]3)]-960 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+1152 d Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+1152 d^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+24576 IrL Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-9216 d IrL Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-9216 d^2 IrL Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-135168 IrL^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-864 d k1 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+864 d^2 k1 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-1536 d^3 k1 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-1344 d^4 k1 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+8448 IrL k1 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-5376 d IrL k1 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-29952 d^2 IrL k1 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-153600 IrL^2 k1 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-192 d^2 k1^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+480 d^3 k1^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-288 d^4 k1^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+3840 d IrL k1^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-4608 d^2 IrL k1^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-18432 IrL^2 k1^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+4608 ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-36864 IrL ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+384 k1 ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-3840 d k1 ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-8448 d^2 k1 ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-70656 IrL k1 ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]+192 d k1^2 ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-192 d^2 k1^2 ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-1536 IrL k1^2 ML Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-12288 k1 ML^2 Sin[2 \[Phi]1+\[Phi]2+\[Phi]3]-18432 d Sin[2 \[Phi]2+\[Phi]3]-36864 d^2 Sin[2 \[Phi]2+\[Phi]3]-36864 d^3 Sin[2 \[Phi]2+\[Phi]3]-18432 d^4 Sin[2 \[Phi]2+\[Phi]3]-147456 IrL Sin[2 \[Phi]2+\[Phi]3]-147456 d IrL Sin[2 \[Phi]2+\[Phi]3]-147456 d^2 IrL Sin[2 \[Phi]2+\[Phi]3]+18432 d k1 Sin[2 \[Phi]2+\[Phi]3]+92160 d^2 k1 Sin[2 \[Phi]2+\[Phi]3]+165888 d^3 k1 Sin[2 \[Phi]2+\[Phi]3]+92160 d^4 k1 Sin[2 \[Phi]2+\[Phi]3]+147456 IrL k1 Sin[2 \[Phi]2+\[Phi]3]+1179648 d IrL k1 Sin[2 \[Phi]2+\[Phi]3]+1327104 d^2 IrL k1 Sin[2 \[Phi]2+\[Phi]3]+4718592 IrL^2 k1 Sin[2 \[Phi]2+\[Phi]3]+18432 d^2 k1^2 Sin[2 \[Phi]2+\[Phi]3]+18432 d^3 k1^2 Sin[2 \[Phi]2+\[Phi]3]+147456 d IrL k1^2 Sin[2 \[Phi]2+\[Phi]3]-73728 ML Sin[2 \[Phi]2+\[Phi]3]-147456 d ML Sin[2 \[Phi]2+\[Phi]3]-147456 d^2 ML Sin[2 \[Phi]2+\[Phi]3]-589824 IrL ML Sin[2 \[Phi]2+\[Phi]3]+73728 k1 ML Sin[2 \[Phi]2+\[Phi]3]+626688 d k1 ML Sin[2 \[Phi]2+\[Phi]3]+700416 d^2 k1 ML Sin[2 \[Phi]2+\[Phi]3]+5013504 IrL k1 ML Sin[2 \[Phi]2+\[Phi]3]+110592 d k1^2 ML Sin[2 \[Phi]2+\[Phi]3]+36864 d^2 k1^2 ML Sin[2 \[Phi]2+\[Phi]3]+294912 IrL k1^2 ML Sin[2 \[Phi]2+\[Phi]3]-294912 ML^2 Sin[2 \[Phi]2+\[Phi]3]+1327104 k1 ML^2 Sin[2 \[Phi]2+\[Phi]3]+147456 k1^2 ML^2 Sin[2 \[Phi]2+\[Phi]3]+9216 d Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+18432 d^2 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+18432 d^3 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+9216 d^4 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+73728 IrL Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+73728 d IrL Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+73728 d^2 IrL Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-9216 d k1 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-46080 d^2 k1 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-82944 d^3 k1 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-46080 d^4 k1 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-73728 IrL k1 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-589824 d IrL k1 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-663552 d^2 IrL k1 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-2359296 IrL^2 k1 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-9216 d^2 k1^2 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-9216 d^3 k1^2 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-73728 d IrL k1^2 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+36864 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+73728 d ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+73728 d^2 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+294912 IrL ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-36864 k1 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-313344 d k1 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-350208 d^2 k1 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-2506752 IrL k1 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-55296 d k1^2 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-18432 d^2 k1^2 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-147456 IrL k1^2 ML Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]+147456 ML^2 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-663552 k1 ML^2 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]-73728 k1^2 ML^2 Sin[2 \[Phi]1+2 \[Phi]2+\[Phi]3]));

(* Flutter load (Eq.(75)) for all vanishing viscosities (r\[Rule]0) *)
FluLimLoad=(Num1-NumSqRoot)/Denom;

